Lattice QCD constraints on the heavy quark diffusion coefficient

We report progress towards computing the heavy quark momentum diffusion coefficient from the correlator of two chromo-electric fields attached to a Polyakov loop in pure SU(3) gauge theory. Using a multilevel algorithm and tree-level improvement, we study the behavior of the diffusion coefficient as a function of temperature in the wide range $1.1 < T / T_c < 10^4$ in order to compare it to perturbative expansions at high temperature. We find that within errors the lattice results are remarkably compatible with the next-to-leading order perturbative result.

==> anc/rawGEdata.dat <==
# The lattice points used in the paper for all measured temperatures 
# and lattice sizes N_t x N_s^3. 
# We measure Euclidean correlator G_E(tauT), Eq.(1) in paper, up to half the lattice size
# in lattice units tauT. 
# Using columns Temperature, tauT, G_E and G_E-error, one can replicate the figures 1 and 4 of the paper.
# We also performed a tree level improvement explained in the paper around equation 5
# this shifht to tauT is given in column tauT_improved, and allows to recreate figures 2 and 3.
# For renormalization we estimate systematics using the procedure explained following equation 3,
# that uses tadpole=1/u0. The u0 is given by <Plaq>, so the reader can replicate this renormalization
# using the last two columns.
# The lattice data parts of figures 5, 6, 9, 10, 14, 15, 16, and 18 can also be replicated with this
# data, assuming one follows the equations and explanations in the paper when doing the analysis.
#
# Temperature N_t N_s tauT tauT_improved G_E G_E-error Plaq Plaq-error
1.1 12 48 0.08333 0.09178 2348.6463590907088 0.02958982586706678 0.6313767769086083 2.0889357208080682e-08
1.1 12 48 0.16667 0.14467 442.91874468404325 0.06848006142199545 0.6313767769086083 2.0889357208080682e-08
1.1 12 48 0.25 0.2155 108.85209976124762 0.06391368022078883 0.6313767769086083 2.0889357208080682e-08
1.1 12 48 0.33333 0.29891 36.493867688658085 0.02304252240045187 0.6313767769086083 2.0889357208080682e-08
1.1 12 48 0.41667 0.38302 17.83928027477618 0.06180195951721404 0.6313767769086083 2.0889357208080682e-08
1.1 12 48 0.5 0.43258 13.774954872917093 0.06132604418878582 0.6313767769086083 2.0889357208080682e-08
1.1 16 48 0.0625 0.06883 7067.5013420534015 0.05980608099317945 0.6473073538888482 5.723769237228119e-09
1.1 16 48 0.125 0.10851 1313.3529318056214 0.05771690646316936 0.6473073538888482 5.723769237228119e-09
1.1 16 48 0.1875 0.16168 314.53023629261423 0.14294486730952966 0.6473073538888482 5.723769237228119e-09
1.1 16 48 0.25 0.22473 98.9873020740646 0.13410731917334687 0.6473073538888482 5.723769237228119e-09
1.1 16 48 0.3125 0.29147 40.91963636690851 0.03703649741784095 0.6473073538888482 5.723769237228119e-09
1.1 16 48 0.375 0.3572 21.784629614754067 0.037456650858169044 0.6473073538888482 5.723769237228119e-09
1.1 16 48 0.4375 0.41787 14.678378198590913 0.1349730054059581 0.6473073538888482 5.723769237228119e-09
1.1 16 48 0.5 0.45268 13.088956548295092 0.13455379782130766 0.6473073538888482 5.723769237228119e-09
1.1 20 48 0.05 0.05507 16622.488876215957 0.1714235086448095 0.659027680790663 6.672037913774745e-09
1.1 20 48 0.1 0.08681 3061.6926557160186 0.15051355350778037 0.659027680790663 6.672037913774745e-09
1.1 20 48 0.15 0.12935 724.2093042790189 0.16878416434160198 0.659027680790663 6.672037913774745e-09
1.1 20 48 0.2 0.17983 224.05895132786083 0.3821656084919539 0.659027680790663 6.672037913774745e-09
1.1 20 48 0.25 0.23342 88.37929601517294 0.3621177837244102 0.659027680790663 6.672037913774745e-09
1.1 20 48 0.3 0.2868 43.521942179612005 0.09655632070762928 0.659027680790663 6.672037913774745e-09
1.1 20 48 0.35 0.33893 25.55741478407225 0.06380563062251837 0.659027680790663 6.672037913774745e-09
1.1 20 48 0.4 0.38943 17.44998582089938 0.09705555935503565 0.659027680790663 6.672037913774745e-09
1.1 20 48 0.45 0.43626 13.795168808143114 0.36311474646968694 0.659027680790663 6.672037913774745e-09
1.1 20 48 0.5 0.46324 12.525462177061495 0.3617925791762927 0.659027680790663 6.672037913774745e-09
1.1 24 48 0.04167 0.04589 33459.110535869724 0.3363673046461342 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.08333 0.07234 6123.873888416227 0.30823494362675097 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.125 0.10779 1437.486960208672 0.31922499392376685 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.16667 0.14986 439.23085132559675 0.3456309072181472 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.20833 0.19455 172.4889919441873 0.732588604806882 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.25 0.23912 81.73133792107011 0.6586124809946088 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.29167 0.28283 45.77101977210431 0.1797900464952005 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.33333 0.32575 28.829556172870987 0.10986301950372931 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.375 0.36798 20.3312135135708 0.1141013885268723 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.41667 0.40921 15.141449034438136 0.1808229787700306 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.45833 0.44761 12.11947860925497 0.6606443752459759 0.6680946321749754 4.015880196858238e-09
1.1 24 48 0.5 0.46978 13.921832736726591 0.6568524329725736 0.6680946321749754 4.015880196858238e-09
1.5 12 24 0.08333 0.09178 2228.0023069770773 0.08245635277971636 0.6485680775271939 5.82116262701211e-08
1.5 12 24 0.16667 0.14467 414.5875312269991 0.18342120376501836 0.6485680775271939 5.82116262701211e-08
1.5 12 24 0.25 0.2155 99.92579564295501 0.16829051269347312 0.6485680775271939 5.82116262701211e-08
1.5 12 24 0.33333 0.29891 32.830025370843956 0.06277446346741368 0.6485680775271939 5.82116262701211e-08
1.5 12 24 0.41667 0.38302 15.681214209135353 0.16801244368660126 0.6485680775271939 5.82116262701211e-08
1.5 12 24 0.5 0.43258 12.004636925604911 0.1670378955115194 0.6485680775271939 5.82116262701211e-08
1.5 12 32 0.08333 0.09178 2228.1049578849525 0.04399719975385969 0.6485628186779347 2.4768228812845378e-08
1.5 12 32 0.16667 0.14467 414.3672999720956 0.09499018174825997 0.6485628186779347 2.4768228812845378e-08
1.5 12 32 0.25 0.2155 100.13139839653716 0.08747587242507411 0.6485628186779347 2.4768228812845378e-08
1.5 12 32 0.33333 0.29891 32.807899746396224 0.033114209625738966 0.6485628186779347 2.4768228812845378e-08
1.5 12 32 0.41667 0.38302 15.483061776897799 0.0865704745213559 0.6485628186779347 2.4768228812845378e-08
1.5 12 32 0.5 0.43258 12.191299978540757 0.08638158083183912 0.6485628186779347 2.4768228812845378e-08
1.5 12 48 0.08333 0.09178 2228.0255687490567 0.022511210488030342 0.6485733764787656 1.2019709906267314e-08
1.5 12 48 0.16667 0.14467 414.32277425688517 0.048275542146667516 0.6485733764787656 1.2019709906267314e-08
1.5 12 48 0.25 0.2155 100.16030325768047 0.04505611345811864 0.6485733764787656 1.2019709906267314e-08
1.5 12 48 0.33333 0.29891 32.853948115826995 0.01617927917558367 0.6485733764787656 1.2019709906267314e-08
1.5 12 48 0.41667 0.38302 15.700954703436343 0.04366208191161866 0.6485733764787656 1.2019709906267314e-08
1.5 12 48 0.5 0.43258 11.982109872310549 0.043766459689166516 0.6485733764787656 1.2019709906267314e-08
1.5 16 48 0.0625 0.06883 6701.48522155662 0.04513286958551085 0.6639112857279255 4.574205586076061e-09
1.5 16 48 0.125 0.10851 1230.65449571237 0.044272851743469566 0.6639112857279255 4.574205586076061e-09
1.5 16 48 0.1875 0.16168 290.5945641321934 0.11402931427378546 0.6639112857279255 4.574205586076061e-09
1.5 16 48 0.25 0.22473 90.12314035071117 0.10774353716222101 0.6639112857279255 4.574205586076061e-09
1.5 16 48 0.3125 0.29147 36.64333263916337 0.028828538869174258 0.6639112857279255 4.574205586076061e-09
1.5 16 48 0.375 0.3572 19.183736119474005 0.02976131374029911 0.6639112857279255 4.574205586076061e-09
1.5 16 48 0.4375 0.41787 12.918802234663193 0.10878360201980743 0.6639112857279255 4.574205586076061e-09
1.5 16 48 0.5 0.45268 11.068592122504647 0.10891328270598406 0.6639112857279255 4.574205586076061e-09
1.5 20 48 0.05 0.05507 15806.96508477446 0.1296719691129958 0.6742513170464791 5.8409577969835715e-09
1.5 20 48 0.1 0.08681 2881.7173417351814 0.11207826994288642 0.6742513170464791 5.8409577969835715e-09
1.5 20 48 0.15 0.12935 673.629468797058 0.12752495421901014 0.6742513170464791 5.8409577969835715e-09
1.5 20 48 0.2 0.17983 205.54262504830953 0.30967581202362215 0.6742513170464791 5.8409577969835715e-09
1.5 20 48 0.25 0.23342 80.29434572493713 0.2935904807921803 0.6742513170464791 5.8409577969835715e-09
1.5 20 48 0.3 0.2868 39.100208806134354 0.0756099359410254 0.6742513170464791 5.8409577969835715e-09
1.5 20 48 0.35 0.33893 22.52700397838175 0.047547511756194 0.6742513170464791 5.8409577969835715e-09
1.5 20 48 0.4 0.38943 15.010336663314286 0.07770986332044406 0.6742513170464791 5.8409577969835715e-09
1.5 20 48 0.45 0.43626 11.206861332949954 0.2936700176961717 0.6742513170464791 5.8409577969835715e-09
1.5 20 48 0.5 0.46324 11.580916581049992 0.2951730411665757 0.6742513170464791 5.8409577969835715e-09
1.5 24 48 0.04167 0.04589 31858.30265962681 0.26637419080973773 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.08333 0.07234 5776.955895069844 0.23484998725308562 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.125 0.10779 1341.5065144378475 0.22713393518448713 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.16667 0.14986 404.98029400922155 0.2587020790869119 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.20833 0.19455 157.4413836604863 0.5815669701736379 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.25 0.23912 74.20425704903964 0.5519528887974846 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.29167 0.28283 41.08462931120796 0.14416388634820682 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.33333 0.32575 25.60707871119518 0.08349623034306827 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.375 0.36798 17.676569721887724 0.08633623535568323 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.41667 0.40921 13.437245462059051 0.14578194682176346 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.45833 0.44761 10.651836129865664 0.559142443268283 0.682563088085599 3.686726858345833e-09
1.5 24 48 0.5 0.46978 11.58048964975191 0.556365711602031 0.682563088085599 3.686726858345833e-09
2.2 12 48 0.08333 0.09178 2091.8943792504683 0.02149614741757355 0.6680941988258186 1.3297396901809774e-08
2.2 12 48 0.16667 0.14467 383.62042089005473 0.04615109514155477 0.6680941988258186 1.3297396901809774e-08
2.2 12 48 0.25 0.2155 91.20936637722843 0.0426119567352845 0.6680941988258186 1.3297396901809774e-08
2.2 12 48 0.33333 0.29891 29.350696933017165 0.015452212265078228 0.6680941988258186 1.3297396901809774e-08
2.2 12 48 0.41667 0.38302 13.777142674685138 0.04262505400440294 0.6680941988258186 1.3297396901809774e-08
2.2 12 48 0.5 0.43258 10.362442431321805 0.042409300500816705 0.6680941988258186 1.3297396901809774e-08
3 12 48 0.08333 0.09178 1991.4149209869468 0.01910494873267319 0.6826223911471303 1.1449995810424264e-08
3 12 48 0.16667 0.14467 361.92079718789125 0.04295687520076909 0.6826223911471303 1.1449995810424264e-08
3 12 48 0.25 0.2155 84.9047701501849 0.04030547451123878 0.6826223911471303 1.1449995810424264e-08
3 12 48 0.33333 0.29891 26.988799769722146 0.014454043853574435 0.6826223911471303 1.1449995810424264e-08
3 12 48 0.41667 0.38302 12.559459984387903 0.040753005047823185 0.6826223911471303 1.1449995810424264e-08
3 12 48 0.5 0.43258 9.335398412162807 0.040572339296011034 0.6826223911471303 1.1449995810424264e-08
3 16 48 0.0625 0.06883 6022.217862032241 0.04841726686288784 0.6950725143523947 8.953531767839638e-09
3 16 48 0.125 0.10851 1084.5391489122756 0.048412653777896004 0.6950725143523947 8.953531767839638e-09
3 16 48 0.1875 0.16168 250.0079477842642 0.12359988228121906 0.6950725143523947 8.953531767839638e-09
3 16 48 0.25 0.22473 75.98624779180209 0.11934432567650254 0.6950725143523947 8.953531767839638e-09
3 16 48 0.3125 0.29147 30.089788008404735 0.03173394110049191 0.6950725143523947 8.953531767839638e-09
3 16 48 0.375 0.3572 15.367533169561453 0.03164203805721845 0.6950725143523947 8.953531767839638e-09
3 16 48 0.4375 0.41787 10.039889718560957 0.12094779337084452 0.6950725143523947 8.953531767839638e-09
3 16 48 0.5 0.45268 8.755369784263774 0.1209070759740003 0.6950725143523947 8.953531767839638e-09
3 20 48 0.05 0.05507 14225.509542533182 0.12631116156682512 0.7041224799254961 8.53302594997362e-09
3 20 48 0.1 0.08681 2547.7756156336736 0.09632999733906335 0.7041224799254961 8.53302594997362e-09
3 20 48 0.15 0.12935 583.3659387312507 0.11574880589651007 0.7041224799254961 8.53302594997362e-09
3 20 48 0.2 0.17983 173.69379078549537 0.31110770325705506 0.7041224799254961 8.53302594997362e-09
3 20 48 0.25 0.23342 67.47245036993789 0.2971884856233114 0.7041224799254961 8.53302594997362e-09
3 20 48 0.3 0.2868 32.0999565819142 0.0730033768974043 0.7041224799254961 8.53302594997362e-09
3 20 48 0.35 0.33893 18.157795035469245 0.0424436126136491 0.7041224799254961 8.53302594997362e-09
3 20 48 0.4 0.38943 11.984656476777468 0.07339769026742621 0.7041224799254961 8.53302594997362e-09
3 20 48 0.45 0.43626 9.126711262494437 0.29361949802417914 0.7041224799254961 8.53302594997362e-09
3 20 48 0.5 0.46324 8.564557646580441 0.29167452590665155 0.7041224799254961 8.53302594997362e-09
3 24 48 0.04167 0.04589 28738.16674390271 0.25644667992781706 0.7111054059208592 5.558877062513881e-09
3 24 48 0.08333 0.07234 5126.993848757668 0.1959317016410115 0.7111054059208592 5.558877062513881e-09
3 24 48 0.125 0.10779 1168.092081509871 0.1985616755779756 0.7111054059208592 5.558877062513881e-09
3 24 48 0.16667 0.14986 346.3022799833255 0.23385328413781145 0.7111054059208592 5.558877062513881e-09
3 24 48 0.20833 0.19455 131.9509795176919 0.6180465864053654 0.7111054059208592 5.558877062513881e-09
3 24 48 0.25 0.23912 61.636382362392176 0.5844991838666684 0.7111054059208592 5.558877062513881e-09
3 24 48 0.29167 0.28283 33.60713907307684 0.13849472399565413 0.7111054059208592 5.558877062513881e-09
3 24 48 0.33333 0.32575 20.66009914287936 0.07500571006598075 0.7111054059208592 5.558877062513881e-09
3 24 48 0.375 0.36798 14.005595466005328 0.07400797771806109 0.7111054059208592 5.558877062513881e-09
3 24 48 0.41667 0.40921 10.474822587488047 0.14035544255428506 0.7111054059208592 5.558877062513881e-09
3 24 48 0.45833 0.44761 7.988938819080982 0.5629972967046075 0.7111054059208592 5.558877062513881e-09
3 24 48 0.5 0.46978 9.266224676874309 0.5637895413379763 0.7111054059208592 5.558877062513881e-09
6 12 48 0.08333 0.09178 1796.6349932509017 0.01707683256091122 0.7111033953823487 9.158931558551289e-09
6 12 48 0.16667 0.14467 321.12535383874456 0.03593859000001843 0.7111033953823487 9.158931558551289e-09
6 12 48 0.25 0.2155 73.87681660761487 0.03372224701881476 0.7111033953823487 9.158931558551289e-09
6 12 48 0.33333 0.29891 22.98302092490688 0.012291451738476018 0.7111033953823487 9.158931558551289e-09
6 12 48 0.41667 0.38302 10.421518517736367 0.03525548213693148 0.7111033953823487 9.158931558551289e-09
6 12 48 0.5 0.43258 7.790710186462628 0.034851965775416494 0.7111033953823487 9.158931558551289e-09
6 16 48 0.0625 0.06883 5455.1390540423845 0.04237199226659127 0.721501559001715 7.3948721445032095e-09
6 16 48 0.125 0.10851 968.358587109909 0.039265227180626645 0.721501559001715 7.3948721445032095e-09
6 16 48 0.1875 0.16168 219.98396146358292 0.11301040390827895 0.721501559001715 7.3948721445032095e-09
6 16 48 0.25 0.22473 65.12853040518416 0.1088651996099956 0.721501559001715 7.3948721445032095e-09
6 16 48 0.3125 0.29147 25.50845278138703 0.02770895701863849 0.721501559001715 7.3948721445032095e-09
6 16 48 0.375 0.3572 12.896496606745819 0.027316467304311177 0.721501559001715 7.3948721445032095e-09
6 16 48 0.4375 0.41787 8.574387768778019 0.10590270149531882 0.721501559001715 7.3948721445032095e-09
6 16 48 0.5 0.45268 6.964598876650873 0.10592351950153664 0.721501559001715 7.3948721445032095e-09
6 20 48 0.05 0.05507 12923.251495862269 0.11361172508354964 0.7291020427183393 7.836072929443138e-09
6 20 48 0.1 0.08681 2284.4207565628717 0.08550369821834544 0.7291020427183393 7.836072929443138e-09
6 20 48 0.15 0.12935 515.2436250387499 0.10014820943959164 0.7291020427183393 7.836072929443138e-09
6 20 48 0.2 0.17983 151.40819014473396 0.2856589900481481 0.7291020427183393 7.836072929443138e-09
6 20 48 0.25 0.23342 57.86574831977963 0.274035687754132 0.7291020427183393 7.836072929443138e-09
6 20 48 0.3 0.2868 27.180927874373193 0.06636772865113819 0.7291020427183393 7.836072929443138e-09
6 20 48 0.35 0.33893 15.19775233556544 0.038893103288026795 0.7291020427183393 7.836072929443138e-09
6 20 48 0.4 0.38943 9.853390784751452 0.06866620501706339 0.7291020427183393 7.836072929443138e-09
6 20 48 0.45 0.43626 7.164186649688601 0.29030373588581493 0.7291020427183393 7.836072929443138e-09
6 20 48 0.5 0.46324 7.417525335258574 0.2888887430791632 0.7291020427183393 7.836072929443138e-09
6 24 48 0.04167 0.04589 26170.52730613015 0.22485525482004376 0.7349576131775936 5.900830755659688e-09
6 24 48 0.08333 0.07234 4612.534565243359 0.16819049910959455 0.7349576131775936 5.900830755659688e-09
6 24 48 0.125 0.10779 1036.2099176758245 0.17026926146101212 0.7349576131775936 5.900830755659688e-09
6 24 48 0.16667 0.14986 302.97710146039657 0.20521950086389068 0.7349576131775936 5.900830755659688e-09
6 24 48 0.20833 0.19455 114.12973892188339 0.5804120913428511 0.7349576131775936 5.900830755659688e-09
6 24 48 0.25 0.23912 53.232681746201585 0.5595676923000303 0.7349576131775936 5.900830755659688e-09
6 24 48 0.29167 0.28283 28.693097721246186 0.1354871876702907 0.7349576131775936 5.900830755659688e-09
6 24 48 0.33333 0.32575 17.5298774071599 0.06655791940591824 0.7349576131775936 5.900830755659688e-09
6 24 48 0.375 0.36798 11.63777419701749 0.06815839818446474 0.7349576131775936 5.900830755659688e-09
6 24 48 0.41667 0.40921 8.707442918315063 0.13223110041134453 0.7349576131775936 5.900830755659688e-09
6 24 48 0.45833 0.44761 7.126954696990534 0.5421137333474082 0.7349576131775936 5.900830755659688e-09
6 24 48 0.5 0.46978 7.12585092412857 0.5413740766262415 0.7349576131775936 5.900830755659688e-09
10 12 24 0.08333 0.09178 1675.2079731686626 0.05831663099988104 0.7290978928189356 3.342236699287032e-08
10 12 24 0.16667 0.14467 296.43314707901135 0.12366557770538339 0.7290978928189356 3.342236699287032e-08
10 12 24 0.25 0.2155 67.66110064340363 0.11614038498814538 0.7290978928189356 3.342236699287032e-08
10 12 24 0.33333 0.29891 20.784342580258077 0.04143540740694417 0.7290978928189356 3.342236699287032e-08
10 12 24 0.41667 0.38302 9.306009597771164 0.11419885592335381 0.7290978928189356 3.342236699287032e-08
10 12 24 0.5 0.43258 6.959910872340343 0.11383628536334779 0.7290978928189356 3.342236699287032e-08
10 12 32 0.08333 0.09178 1675.2346573542718 0.027111088664204957 0.7290933649507368 1.2410222339614023e-08
10 12 32 0.16667 0.14467 296.57157063736696 0.06175804004367252 0.7290933649507368 1.2410222339614023e-08
10 12 32 0.25 0.2155 67.58218081838967 0.05808009646489114 0.7290933649507368 1.2410222339614023e-08
10 12 32 0.33333 0.29891 20.805770561571407 0.020188134842952263 0.7290933649507368 1.2410222339614023e-08
10 12 32 0.41667 0.38302 9.399250317326242 0.05901769618891583 0.7290933649507368 1.2410222339614023e-08
10 12 32 0.5 0.43258 6.850479606849503 0.058830027530392015 0.7290933649507368 1.2410222339614023e-08
10 12 48 0.08333 0.09178 1675.260185388137 0.014861541172297387 0.7291004208464106 6.724520739924016e-09
10 12 48 0.16667 0.14467 296.6260826982332 0.03296131090746581 0.7291004208464106 6.724520739924016e-09
10 12 48 0.25 0.2155 67.51999843297415 0.03117317606892659 0.7291004208464106 6.724520739924016e-09
10 12 48 0.33333 0.29891 20.75904266842561 0.010843825101713934 0.7291004208464106 6.724520739924016e-09
10 12 48 0.41667 0.38302 9.287554810061145 0.03170131458350384 0.7291004208464106 6.724520739924016e-09
10 12 48 0.5 0.43258 6.951227867233579 0.0318510875693037 0.7291004208464106 6.724520739924016e-09
10 16 48 0.0625 0.06883 5100.273763780836 0.029050233289760526 0.7382484112494438 2.754377551464756e-09
10 16 48 0.125 0.10851 897.8277905834163 0.026662656663326616 0.7382484112494438 2.754377551464756e-09
10 16 48 0.1875 0.16168 201.77332115026445 0.07894260938659325 0.7382484112494438 2.754377551464756e-09
10 16 48 0.25 0.22473 59.47144137867136 0.07582076733049085 0.7382484112494438 2.754377551464756e-09
10 16 48 0.3125 0.29147 23.06961394971969 0.018848467125292496 0.7382484112494438 2.754377551464756e-09
10 16 48 0.375 0.3572 11.555826375965394 0.018848419998043524 0.7382484112494438 2.754377551464756e-09
10 16 48 0.4375 0.41787 7.544248449794349 0.07534763471521319 0.7382484112494438 2.754377551464756e-09
10 16 48 0.5 0.45268 6.289857060948915 0.0757721976816852 0.7382484112494438 2.754377551464756e-09
10 20 48 0.05 0.05507 12107.325878384334 0.08052063829914965 0.7449526784830331 3.559533529442145e-09
10 20 48 0.1 0.08681 2124.0308126379846 0.05888339880295055 0.7449526784830331 3.559533529442145e-09
10 20 48 0.15 0.12935 474.88385970684743 0.0712091675899745 0.7449526784830331 3.559533529442145e-09
10 20 48 0.2 0.17983 138.56720282313717 0.21511809500383386 0.7449526784830331 3.559533529442145e-09
10 20 48 0.25 0.23342 52.31948166048299 0.20729286348093 0.7449526784830331 3.559533529442145e-09
10 20 48 0.3 0.2868 24.483827279191516 0.0499623437589947 0.7449526784830331 3.559533529442145e-09
10 20 48 0.35 0.33893 13.613543770045707 0.02734035424781583 0.7449526784830331 3.559533529442145e-09
10 20 48 0.4 0.38943 8.775895529915184 0.0497425086623009 0.7449526784830331 3.559533529442145e-09
10 20 48 0.45 0.43626 6.604845506737111 0.2067358847408639 0.7449526784830331 3.559533529442145e-09
10 20 48 0.5 0.46324 6.345512413334613 0.20715773936535015 0.7449526784830331 3.559533529442145e-09
10 24 48 0.04167 0.04589 24554.487813325115 0.159264523175333 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.08333 0.07234 4296.783483906462 0.11476925739656399 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.125 0.10779 957.4504414861069 0.11181121934652391 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.16667 0.14986 277.8827300212234 0.13917506418872588 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.20833 0.19455 103.55137572715512 0.41373962905016787 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.25 0.23912 48.63622859308862 0.39931176404595065 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.29167 0.28283 25.852237162628388 0.09451702500682103 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.33333 0.32575 15.626596773074244 0.04509556583410354 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.375 0.36798 10.458135899074184 0.045429886143723376 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.41667 0.40921 7.711200161556107 0.0908887806334933 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.45833 0.44761 6.102777659360372 0.3866430819718952 0.7501438715142701 2.3841062149723566e-09
10 24 48 0.5 0.46978 6.478213018078602 0.38670285245924185 0.7501438715142701 2.3841062149723566e-09
10000 12 48 0.08333 0.09178 883.3741855632709 0.009732429769518977 0.8517145934607937 5.74260744561098e-09
10000 12 48 0.16667 0.14467 148.9279698753588 0.022453632666642805 0.8517145934607937 5.74260744561098e-09
10000 12 48 0.25 0.2155 31.92287795537449 0.021488254151852144 0.8517145934607937 5.74260744561098e-09
10000 12 48 0.33333 0.29891 9.277696319346935 0.006747008004587657 0.8517145934607937 5.74260744561098e-09
10000 12 48 0.41667 0.38302 3.9594763216512225 0.021557146792580254 0.8517145934607937 5.74260744561098e-09
10000 12 48 0.5 0.43258 2.9005481359851886 0.02154743256613591 0.8517145934607937 5.74260744561098e-09
10000 16 48 0.0625 0.06883 2738.3120567322503 0.022838811375209413 0.8544255469785936 3.876368582870997e-09
10000 16 48 0.125 0.10851 460.7145129620229 0.01929549885409112 0.8544255469785936 3.876368582870997e-09
10000 16 48 0.1875 0.16168 98.1829117725708 0.0625084432406674 0.8544255469785936 3.876368582870997e-09
10000 16 48 0.25 0.22473 27.538605201444106 0.06102153425746254 0.8544255469785936 3.876368582870997e-09
10000 16 48 0.3125 0.29147 10.254876039983204 0.014585999477459375 0.8544255469785936 3.876368582870997e-09
10000 16 48 0.375 0.3572 4.963097714643548 0.014316270338895636 0.8544255469785936 3.876368582870997e-09
10000 16 48 0.4375 0.41787 3.1185948109865267 0.06156128085466557 0.8544255469785936 3.876368582870997e-09
10000 16 48 0.5 0.45268 2.662721349251917 0.06130158940156127 0.8544255469785936 3.876368582870997e-09
10000 20 48 0.05 0.05507 6588.228274539375 0.053389482472526194 0.8564492920682979 3.3959509107869314e-09
10000 20 48 0.1 0.08681 1107.410775234804 0.035521156475888806 0.8564492920682979 3.3959509107869314e-09
10000 20 48 0.15 0.12935 235.48460617604192 0.04595440271586233 0.8564492920682979 3.3959509107869314e-09
10000 20 48 0.2 0.17983 65.8080465852127 0.15364950266550723 0.8564492920682979 3.3959509107869314e-09
10000 20 48 0.25 0.23342 23.769352530665838 0.15156038713247028 0.8564492920682979 3.3959509107869314e-09
10000 20 48 0.3 0.2868 10.894721359011442 0.032959590571901155 0.8564492920682979 3.3959509107869314e-09
10000 20 48 0.35 0.33893 5.927849377227287 0.01675143970661425 0.8564492920682979 3.3959509107869314e-09
10000 20 48 0.4 0.38943 3.765234782765805 0.03206560209655021 0.8564492920682979 3.3959509107869314e-09
10000 20 48 0.45 0.43626 2.696882700003563 0.14543113089890317 0.8564492920682979 3.3959509107869314e-09
10000 20 48 0.5 0.46324 2.6989476622582806 0.14502692052283506 0.8564492920682979 3.3959509107869314e-09
10000 24 48 0.04167 0.04589 13501.446873875604 0.10026139938802821 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.08333 0.07234 2268.3028686381017 0.0665103919717526 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.125 0.10779 481.8670252758896 0.06260790096688022 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.16667 0.14986 134.11188780888136 0.08529320530719439 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.20833 0.19455 48.52391436426923 0.29404050244573304 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.25 0.23912 21.853182644764885 0.28889052687561 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.29167 0.28283 11.45666515800503 0.063040331781925 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.33333 0.32575 6.790131820425259 0.027358907346719627 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.375 0.36798 4.471057466849148 0.027213826156098218 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.41667 0.40921 3.272991438603309 0.0638869165746886 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.45833 0.44761 2.521731898133599 0.2909074481351954 0.8580618053017636 2.267140018708729e-09
10000 24 48 0.5 0.46978 2.6960045578125373 0.2905615554675071 0.8580618053017636 2.267140018708729e-09
20000 12 48 0.08333 0.09178 843.9950776664308 0.00642600282416953 0.8580612356227468 2.059399568359552e-09
20000 12 48 0.16667 0.14467 141.97125190760215 0.015042031061132855 0.8580612356227468 2.059399568359552e-09
20000 12 48 0.25 0.2155 30.390186302061117 0.014669667442779847 0.8580612356227468 2.059399568359552e-09
20000 12 48 0.33333 0.29891 8.813385050198393 0.00471021611886542 0.8580612356227468 2.059399568359552e-09
20000 12 48 0.41667 0.38302 3.7575814185564287 0.01473416596476351 0.8580612356227468 2.059399568359552e-09
20000 12 48 0.5 0.43258 2.7471669064783897 0.014704675017360646 0.8580612356227468 2.059399568359552e-09

